A Hybrid Framework for Healing Semigroups with Machine Learning

In this paper, we propose a hybrid framework that heals corrupted finite semigroups, combining deterministic repair strategies with Machine Learning using a Random Forest Classifier. Corruption in these tables breaks associativity and invalidates the algebraic structure. Deterministic methods work for small cardinality n and low corruption but degrade rapidly. Our experiments, carried out on Mace4-generated data sets, demonstrate that our hybrid framework achieves higher healing rates than deterministic-only and ML-only baselines. At a corruption percentage of p=15%, our framework healed 95% of semigroups up to cardinality n=6 and 60% at n=10.

==> semigroup-healing-hybrid-framework-main/scripts/generate_dataset.py <==
import random
import numpy as np
from semigroup_healing.data import mace4_randomflip_dataset

SEED = 42
random.seed(SEED)
np.random.seed(SEED)

n = 3
num_tables = 100
corrupt_percent = 0.15

print(f"Generating {num_tables} Mace4 tables (n={n}, random flips)...")
corrupted_vectors, clean_vectors = mace4_randomflip_dataset(
    n=n,
    num_tables=num_tables,
    corrupt_percent=corrupt_percent
)
np.savez_compressed(
    f"mace4_dataset_n{n}_flip.npz",
    corrupted=corrupted_vectors,
    clean=clean_vectors
)
print(f"Saved dataset to 'mace4_dataset_n{n}_flip.npz'")

data = np.load(f"mace4_dataset_n{n}_flip.npz")

clean_tables   = np.argmax(data["clean"].reshape(-1, n, n, n), axis=3).astype(np.int64)
corrupt_tables = np.argmax(data["corrupted"].reshape(-1, n, n, n), axis=3).astype(np.int64)

clean_vec   = data["clean"].reshape(-1, n*n*n).astype(np.float32)
corrupt_vec = data["corrupted"].reshape(-1, n*n*n).astype(np.float32)

#test, get first table
B = corrupt_tables[0]
T = clean_tables[0]


==> semigroup-healing-hybrid-framework-main/scripts/plot_results.py <==
import numpy as np
from semigroup_healing.metrics import is_fully_associative, associativity_fraction
from scripts.train_and_eval import clean_test, corrupt_test, healed_test
from semigroup_healing.metrics import is_associative
from semigroup_healing.metrics import percent_fully_associative

def print_all_tables(clean_tables, corrupt_tables, healed_tables, limit=5):
    num_tables = len(clean_tables)
    n = clean_tables[0].shape[0]

    for t in range(min(num_tables, limit)):
        print(f"\n🧪 Table {t+1}/{num_tables} — size {n}x{n}")
        print("=" * (n * 10))

        print("CLEAN TABLE".center(n * 10))
        for row in clean_tables[t]:
            print(" ".join(f"{val:2d}" for val in row))
        print()

        print("CORRUPTED TABLE".center(n * 10))
        for row in corrupt_tables[t]:
            print(" ".join(f"{val:2d}" for val in row))
        print()

        print("HEALED TABLE".center(n * 10))
        for row in healed_tables[t]:
            print(" ".join(f"{val:2d}" for val in row))
        print()

        print("Associative?")
        print(is_fully_associative(healed_tables[t]))

        print("Percent Associativity")
        print(associativity_fraction(healed_tables[t]))

        print("=" * (n * 10))

print("First Healing Results:\n")
print("Each block shows: CLEAN --> CORRUPTED --> HEALED, with associativity check.\n")
print_all_tables(clean_test, corrupt_test, healed_test, limit=10)  # adjust limit as needed
percent_fully_associative(healed_test)

==> semigroup-healing-hybrid-framework-main/scripts/train_and_eval.py <==
import numpy as np
from sklearn.model_selection import train_test_split
from sklearn.ensemble import RandomForestClassifier
from sklearn.metrics import classification_report, confusion_matrix
from semigroup_healing.trust import compute_trust_map
from semigroup_healing.heal import (
    make_reference_table,
    generate_closed_groups,
    heal_small_groups_with_ml_fast,
    merge_votes_weighted,
    enforce_associativity,
    heal_via_triple_closures,
    restore_missing_from_corrupt,
    layered_subgroup_heal
)
from semigroup_healing.data import load_npz_dataset
from .generate_dataset import table_to_cube, clean_tables, corrupt_tables
from semigroup_healing.metrics import is_associative

min_conf = 0.5

# ---------- Split by TABLE (not by cell) ----------
def split_by_table(clean_tables, corrupt_tables, trust_maps, test_size=0.2, seed=42, strict=False):
    """
    Split by TABLE (not cell). Handles mismatched dataset lengths safely.
    If strict=True, raise if lengths differ. Otherwise truncate to the common min length.
    """
    # lengths
    n_clean  = len(clean_tables)
    n_corrupt = len(corrupt_tables)
    n_trust  = len(trust_maps)
    N = min(n_clean, n_corrupt, n_trust)

    if not (n_clean == n_corrupt == n_trust):
        msg = (f"[split_by_table] Lengths differ: clean={n_clean}, corrupt={n_corrupt}, trust={n_trust}. "
               f"Using first N={N} tables from each.")
        if strict:
            raise ValueError(msg)
        else:
            print(msg)

    # helper that indexes np arrays or stacks lists
    def take(arr, ix):
        if isinstance(arr, np.ndarray):
            return arr[ix]
        else:  # list/sequence of arrays
            return np.stack([arr[i] for i in ix])

    # align to common length N up front
    # (convert to numpy if needed to slice; otherwise slice the list then stack in take)
    def head(arr, n):
        return arr[:n] if not isinstance(arr, np.ndarray) else arr[:n]

    clean_aligned   = head(clean_tables, N)
    corrupt_aligned = head(corrupt_tables, N)
    trust_aligned   = head(trust_maps, N)

    # now split on the aligned length
    idx = np.arange(N)
    train_idx, test_idx = train_test_split(idx, test_size=test_size, random_state=seed, shuffle=True)

    clean_train,  clean_test   = take(clean_aligned,  train_idx), take(clean_aligned,  test_idx)
    corrupt_train, corrupt_test = take(corrupt_aligned, train_idx), take(corrupt_aligned, test_idx)
    trust_train,  trust_test   = take(trust_aligned,  train_idx), take(trust_aligned,  test_idx)

    return (clean_train, corrupt_train, trust_train, train_idx), (clean_test, corrupt_test, trust_test, test_idx)


# ---------- Feature extraction on a SUBSET ----------
def extract_features_and_labels_from_subset(clean_sub, corrupt_sub, trust_sub):
    num_tables, n, _ = corrupt_sub.shape
    X, y = [], []
    for t in range(num_tables):
        clean = clean_sub[t]; corrupt = corrupt_sub[t]; trust = trust_sub[t]
        for i in range(n):
            for j in range(n):
                feats = [
                    i / n,
                    j / n,
                    corrupt[i, j] / n,
                    trust[i, j],
                    np.mean(trust[i, :]),
                    np.mean(trust[:, j]),
                    np.std(trust[max(0,i-1):i+2, max(0,j-1):j+2]),
                ]
                X.append(feats)
                y.append(int(corrupt[i, j] == clean[i, j]))
    return np.array(X, dtype=np.float32), np.array(y, dtype=np.int64)

# ---------- Train classifier on TRAIN tables  ----------
def train_classifier_on_train_tables(clean_train, corrupt_train, trust_train, seed=42):
    Xtr, ytr = extract_features_and_labels_from_subset(clean_train, corrupt_train, trust_train)
    clf = RandomForestClassifier(n_estimators=200, random_state=seed, n_jobs=-1)
    clf.fit(Xtr, ytr)
    # Optional: quick train diagnostics
    yhat = clf.predict(Xtr)
    print(" Train (cell-level) diagnostics:")
    print(classification_report(ytr, yhat, target_names=["Corrupted","Correct"]))
    print(confusion_matrix(ytr, yhat))
    return clf

# ---------- Masking ----------
def mask_table_with_classifier(corrupt_table, trust_map, clf, mask_thresh: float = 0.40):
    """
    Mask cells predicted corrupted by RandomForest.
    Uses calibrated probability of 'Correct' (class=1) and masks if P(correct) < mask_thresh.
    Lower mask_thresh => more aggressive masking; higher => more conservative.
    """
    n = corrupt_table.shape[0]
    masked_table = corrupt_table.copy()
    for i in range(n):
        for j in range(n):
            feats = np.array([[
                i / n,
                j / n,
                corrupt_table[i, j] / n,
                trust_map[i, j],
                np.mean(trust_map[i, :]),
                np.mean(trust_map[:, j]),
                np.std(trust_map[max(0,i-1):i+2, max(0,j-1):j+2]),
            ]], dtype=np.float32)

            # P(correct) = proba[:, 1]
            proba = clf.predict_proba(feats)[0, 1]
            if proba < mask_thresh:
                masked_table[i, j] = -1
    for row in masked_table:
        print(" ".join(f"{val:2d}" for val in row))
    return masked_table

# ---------- Associativity healer for -1s ----------
def heal_with_associativity(masked_table):
    n = masked_table.shape[0]
    healed = masked_table.copy()
    changed = True

    def factor_pairs(i):
        pairs = []
        for i1 in range(n):
            for i2 in range(n):
                if healed[i1, i2] == i:  # i = i1 * i2
                    pairs.append((i1, i2))
        return pairs

    while changed:
        changed = False
        for i in range(n):
            for j in range(n):
                if healed[i, j] != -1:
                    continue
                candidates = {}
                pairs = factor_pairs(i)
                for i1, i2 in pairs:
                    if healed[i2, j] == -1:
                        continue
                    mid = healed[i2, j]
                    if healed[i1, mid] == -1:
                        continue
                    val = healed[i1, mid]  # candidate via associativity
                    candidates[val] = candidates.get(val, 0) + 1
                if candidates:
                    best_val = max(candidates.items(), key=lambda x: x[1])[0]
                    healed[i, j] = best_val
                    changed = True
    return healed

# ---------- Evaluation ----------
def per_cell_accuracy(healed_table, clean_table):
    return (healed_table == clean_table).mean()

def associativity_fraction(T):
    n = T.shape[0]
    tot = n*n*n
    sat = 0
    for i in range(n):
        for j in range(n):
            for k in range(n):
                if T[T[i, j], k] == T[i, T[j, k]]:
                    sat += 1
    return sat / tot

def evaluate_healed_table(healed_table, clean_table):
    acc = per_cell_accuracy(healed_table, clean_table)
    assoc = associativity_fraction(healed_table)
    print(f" Per-cell accuracy:       {acc*100:.2f}%")
    print(f" Associativity satisfied: {assoc*100:.2f}%")
    return acc, assoc

def baseline_test_stats(corrupt_test, clean_test):
    accs0, assocs0 = [], []
    for t in range(len(corrupt_test)):
        acc0 = (corrupt_test[t] == clean_test[t]).mean()
        assoc0 = associativity_fraction(corrupt_test[t])
        accs0.append(acc0); assocs0.append(assoc0)
    print("\n Baseline (uncorrected) test stats")
    print(f"• Mean per-cell accuracy:       {100*np.mean(accs0):.2f}%")
    print(f"• Mean associativity satisfied: {100*np.mean(assocs0):.2f}%")

def evaluate_on_test_tables(corrupt_test, clean_test, trust_test, clf):
    healed_tables = []
    accs, assocs = [], []
    for t in range(len(corrupt_test)):
        print(f"\n Test table {t+1}/{len(corrupt_test)}")
        masked = mask_table_with_classifier(corrupt_test[t], trust_test[t], clf)
        healed0 = heal_with_associativity(masked)

        # --- subgroup pass (FAST ML-weighted) ---
        T_ref  = make_reference_table(healed0, corrupt_test[t])
        tm_ref = compute_trust_map(T_ref)

        # you can cap groups per size to keep things snappy (tune these)
        CAP2, CAP3, CAP4 = 400, 300, 200   # set None to use all groups

        # 2×2
        groups_2 = generate_closed_groups(T_ref, max_size=2)
        votes2   = heal_small_groups_with_ml_fast(
            healed0, T_ref, groups_2, clf, tm_ref,
            min_conf_for_merge=0.55, group_cap=CAP2, skip_if_locally_assoc=True
        )
        T1 = merge_votes_weighted(healed0, votes2, trust=tm_ref, min_conf=0.55)

        # 3×3
        groups_3 = generate_closed_groups(T_ref, max_size=3)
        votes3   = heal_small_groups_with_ml_fast(
            T1, T_ref, groups_3, clf, tm_ref,
            min_conf_for_merge=0.55, group_cap=CAP3, skip_if_locally_assoc=True
        )
        T2 = merge_votes_weighted(T1, votes3, trust=tm_ref, min_conf=0.55)

        # 4×4 (optional)
        groups_4 = generate_closed_groups(T_ref, max_size=4)
        votes4   = heal_small_groups_with_ml_fast(
            T2, T_ref, groups_4, clf, tm_ref,
            min_conf_for_merge=0.60, group_cap=CAP4, skip_if_locally_assoc=True
        )
        healed = merge_votes_weighted(T2, votes4, trust=tm_ref, min_conf=0.60)

        # --- light global polish (kept, still cheap) ---
        healed = enforce_associativity(healed, trust_map=tm_ref, max_passes=2)
        tm_live = compute_trust_map(healed)
        healed  = enforce_associativity(healed, trust_map=tm_live, max_passes=1)

        acc, assoc = evaluate_healed_table(healed, clean_test[t])


        healed_tables.append(healed)
        accs.append(acc); assocs.append(assoc)
    print(f"\n TEST summary over {len(corrupt_test)} tables")
    print(f" • Mean per-cell accuracy:       {100*np.mean(accs):.2f}%")
    print(f" • Mean associativity satisfied: {100*np.mean(assocs):.2f}%")
    return np.stack(healed_tables), np.array(accs), np.array(assocs)


def save_healed_tables_npz(healed_tables, filename, n):
    healed_cubes = np.array([table_to_cube(T) for T in healed_tables])
    healed_vectors = healed_cubes.reshape(len(healed_cubes), -1, 1)
    np.savez_compressed(filename, healed=healed_vectors)
    print(f" Saved healed tables to '{filename}'")

trust_maps = np.stack([compute_trust_map(T) for T in corrupt_tables])
print(len(trust_maps))  # should match len(clean_tables)

#  MAIN: split → train on TRAIN → baseline on TEST → heal TEST → save 
(train_pack, test_pack) = split_by_table(clean_tables, corrupt_tables, trust_maps, test_size=0.2, seed=42)
clean_train, corrupt_train, trust_train, train_idx = train_pack
clean_test,  corrupt_test,  trust_test,  test_idx  = test_pack
print(f"Train tables: {len(train_idx)} | Test tables: {len(test_idx)}")

clf = train_classifier_on_train_tables(clean_train, corrupt_train, trust_train, seed=42)

baseline_test_stats(corrupt_test, clean_test)

healed_test, accs_test, assocs_test = evaluate_on_test_tables(corrupt_test, clean_test, trust_test, clf)

n = clean_tables[0].shape[0]
save_healed_tables_npz(healed_test, f"healed_TEST_n{n}_assoc.npz", n)

# Triple Closure Healing

healed_after_closures = []
final_healed = []
stats_all = []

for i in range(healed_test.shape[0]):
    T0 = healed_test[i]
    C0 = corrupt_test[i]

    # --- run triple-closure healer on the ML table ---
    T_local, stats = heal_via_triple_closures(
        T0=T0,
        C0=C0,
        outer_iters=2,        # 2–3 is usually enough
        apply_conf=0.55,
        lock_conf=0.70
    )
    healed_after_closures.append(T_local)
    stats_all.append(stats)

    # --- one light global deterministic pass (polish) ---
    # use trust from a fully specified reference to guide
    T_ref = restore_missing_from_corrupt(T_local, C0)
    tm = compute_trust_map(T_ref)
    T_final = enforce_associativity(T_local, trust_map=tm, max_passes=2)

    final_healed.append(T_final)

healed_after_closures = np.array(healed_after_closures)
final_healed = np.array(final_healed)

# --- evaluation ---
num_assoc = sum(is_associative(T) for T in final_healed)
print(f"{num_assoc}/{len(final_healed)} fully associative ({100*num_assoc/len(final_healed):.1f}%)")

# optional: compare to clean
acc0 = (healed_test == clean_test).mean()
acc1 = (healed_after_closures == clean_test).mean()
acc2 = (final_healed == clean_test).mean()
print(f"per-cell accuracy: ML={acc0:.3f}  +closures={acc1:.3f}  +global={acc2:.3f}")

healed_batch = []
assoc_flags = []
for T in healed_test:  # shape (B,10,10)
    H = layered_subgroup_heal(T, sizes=(2,3,4,5), rounds_per_size=2, final_global_pass=True)
    healed_batch.append(H)
    assoc_flags.append(is_associative(H))
healed_batch = np.array(healed_batch)
print(f"{sum(assoc_flags)}/{len(assoc_flags)} fully associative")

==> semigroup-healing-hybrid-framework-main/semigroup_healing/__init__.py <==
"""

semigroup_healing
=================
A toolkit for generating, corrupting, and healing semigroup Cayley tables.
"""

# dataset + Mace4 generation
from .data import mace4_randomflip_dataset, one_hot_table
from .mace4 import generate_semigroup_with_mace4_retry

# trust + associativity checks
from .trust import (
    is_associative,
    compute_trust_map,
    restore_missing_from_corrupt,
    fill_remaining_neg1_by_row_mode,
    make_reference_table,
)

# healing algorithms
from .heal import (
    enforce_associativity,
    heal_via_triple_closures,
    generate_closed_groups,
    heal_small_groups_with_ml_fast,
    merge_votes_weighted,
)

# results cache
from .cache import ResultsCache, derive_dataset_key

__all__ = [
    # data
    "mace4_randomflip_dataset",
    "one_hot_table",
    "generate_semigroup_with_mace4_retry",
    # trust
    "is_associative",
    "compute_trust_map",
    "restore_missing_from_corrupt",
    "fill_remaining_neg1_by_row_mode",
    "make_reference_table",
    # heal
    "enforce_associativity",
    "heal_via_triple_closures",
    "generate_closed_groups",
    "heal_small_groups_with_ml_fast",
    "merge_votes_weighted",
    # cache
    "ResultsCache",
    "derive_dataset_key",
]


==> semigroup-healing-hybrid-framework-main/semigroup_healing/cache.py <==
import os, json, hashlib, datetime, pathlib
import numpy as np
from scripts.train_and_eval import healed_batch, clean_test, corrupt_test, clean_tables
from scripts.generate_dataset import corrupt_percent, SEED, n
from semigroup_healing.metrics import is_fully_associative, associativity_fraction
import os, json, glob, re, datetime
import matplotlib.pyplot as plt

# ---------- utilities ----------
def _ensure_dir(p: str):
    pathlib.Path(p).mkdir(parents=True, exist_ok=True)

def _jsonable(obj):
    """Make dicts/lists/ndarrays/np.number JSON-safe."""
    if isinstance(obj, dict):
        return {k: _jsonable(v) for k, v in obj.items()}
    if isinstance(obj, (list, tuple)):
        return [_jsonable(v) for v in obj]
    if isinstance(obj, np.ndarray):
        return {"__ndarray__": True, "shape": obj.shape, "dtype": str(obj.dtype)}
    if isinstance(obj, (np.integer, np.floating)):
        return obj.item()
    return obj

def _param_sig(params: dict) -> str:
    s = json.dumps(params or {}, sort_keys=True, separators=(",", ":"))
    return hashlib.md5(s.encode()).hexdigest()[:8]

def fingerprint_tables(*arrays) -> str:
    """Stable short fingerprint for (possibly large) arrays."""
    h = hashlib.blake2b(digest_size=12)
    for A in arrays:
        A = np.asarray(A)
        h.update(str(A.shape).encode()); h.update(str(A.dtype).encode())
        # chunk to avoid huge memory spikes
        view = memoryview(A.tobytes())
        step = 1 << 20
        for i in range(0, len(view), step):
            h.update(view[i:i+step])
    return h.hexdigest()

def derive_dataset_key(n: int = None,
                       num_tables: int = None,
                       tag: str = None,
                       seed: int = None,
                       corrupt_pct: float = None,
                       fallback_hash: str = None) -> str:
    parts = []
    if tag: parts.append(tag)
    if n is not None: parts.append(f"n{n}")
    if corrupt_pct is not None: parts.append(f"p{int(round(100*corrupt_pct))}pct")
    if num_tables is not None: parts.append(f"N{num_tables}")
    if seed is not None: parts.append(f"seed{seed}")
    if fallback_hash: parts.append(f"h{fallback_hash[:8]}")
    return "_".join(parts) if parts else f"run_{datetime.datetime.utcnow().strftime('%Y%m%dT%H%M%SZ')}"

# ---------- results cache ----------
class ResultsCache:
    def __init__(self, root="cache"):
        self.root = root
        self.dir_results = os.path.join(root, "results")
        _ensure_dir(self.dir_results)

    def save(self,
             dataset_key: str,
             method_name: str,
             params: dict,
             metrics: dict,
             arrays_to_npz: dict | None = None):
        """
        Save a JSON summary + optional NPZ payload of arrays (e.g., healed tables).
        Returns paths.
        """
        param_sig = _param_sig(params)
        base = f"{dataset_key}__{method_name}__{param_sig}"
        json_path = os.path.join(self.dir_results, base + ".json")
        npz_path  = os.path.join(self.dir_results, base + ".npz") if arrays_to_npz else None

        payload = {
            "dataset_key": dataset_key,
            "method_name": method_name,
            "params": params or {},
            "metrics": metrics or {},
            "created_utc": datetime.datetime.utcnow().isoformat() + "Z",
            "npz_path": npz_path,
            "param_sig": param_sig,
            "schema": 1
        }
        with open(json_path, "w") as f:
            json.dump(_jsonable(payload), f, indent=2)

        if arrays_to_npz:
            # arrays_to_npz is a dict like {"healed": healed_test, "accs": accs_test, ...}
            np.savez_compressed(npz_path, **arrays_to_npz)

        return {"json": json_path, "npz": npz_path}

    def load(self, dataset_key: str, method_name: str, params: dict):
        """Load summary (and npz if present). Returns (summary_dict, npz_dict_or_None)."""
        param_sig = _param_sig(params)
        base = f"{dataset_key}__{method_name}__{param_sig}"
        json_path = os.path.join(self.dir_results, base + ".json")
        npz_path  = os.path.join(self.dir_results, base + ".npz")
        if not os.path.exists(json_path):
            return None, None
        with open(json_path, "r") as f:
            summary = json.load(f)
        npz_payload = None
        if os.path.exists(npz_path):
            npz_payload = dict(np.load(npz_path, allow_pickle=True))
        return summary, npz_payload

# --- after your pipeline finished ---
CACHE = ResultsCache()


# Build a dataset key you like (pick one path)
# A) If you know generation settings:
dataset_key = derive_dataset_key(n=clean_tables[0].shape[0],
                                 num_tables=len(corrupt_test),
                                 tag="mace4_v1",           # <- or any label you use
                                 seed=SEED,                  # <- if you used one
                                 corrupt_pct=corrupt_percent)

# B) Or derive from content (fingerprint):
# dataset_key = "custom_" + fingerprint_tables(corrupt_test, clean_test)

# Describe the method + params you used for this run
method_name = "heal_with_ml"         # or "second_heal", "methodB", etc.
params = {
    "mask_thresh": 0.40,
    "min_conf_small": 0.50,
    "min_conf_medium": 0.55,
    "min_conf_large": 0.60,
    "polish_passes": 2
}

# Compute a few summary metrics (use whatever you already have)
pct_fully_assoc = 100.0 * np.mean([is_fully_associative(T) for T in healed_batch])
mean_assoc_frac = float(np.mean([associativity_fraction(T) for T in healed_batch]))

num_test = healed_batch.shape[0]
accs = np.array([(healed_batch[i] == clean_test[i]).mean() for i in range(num_test)],dtype=np.float32)
mean_cell_acc = float(accs.mean())

metrics = {
    "pct_fully_associative": float(pct_fully_assoc),
    "mean_associativity_fraction": mean_assoc_frac,
    "mean_cell_accuracy": float(mean_cell_acc),
    "num_test_tables": int(num_test)
}

# Save arrays you want to reuse/plot later (optional but handy)
arrays = {
    "healed": healed_batch,      # (T, n, n)
    "accs": accs,          # (T,)
    "assocs": pct_fully_assoc       # (T,)
}

# Mount Drive (Colab)
CACHE = ResultsCache(root="cache")

# ... then call CACHE.save(...) like before

paths = CACHE.save(dataset_key=dataset_key,
                   method_name=method_name,
                   params=params,
                   metrics=metrics,
                   arrays_to_npz=arrays)

print("Saved summary:", paths["json"])
print("Saved arrays:", paths["npz"])

import os, glob, json
import numpy as np

# --- must match what you used when saving ---
method_name = "heal_with_ml"
params = {
    "mask_thresh": 0.40,
    "min_conf_small": 0.50,
    "min_conf_medium": 0.55,
    "min_conf_large": 0.60,
    "polish_passes": 2
}
# if you saved with these:
dataset_key = derive_dataset_key(
    n=n,                      # <— you said n=3
    num_tables=len(corrupt_test),  # same as when you saved
    tag="mace4_v1",
    seed=SEED,
    corrupt_pct=0.15
)

# First try exact load (matches param_sig)
summary, payload = CACHE.load(dataset_key, method_name, params)

# Fallback: if params changed, grab the latest file for that dataset/method
if summary is None:
    pat = f"cache/results/{dataset_key}__{method_name}__*.json"
    cand = sorted(glob.glob(pat), key=os.path.getmtime, reverse=True)
    if not cand:
        raise FileNotFoundError(f"No cached results found for '{dataset_key}' + '{method_name}'.")
    json_path = cand[0]
    base = json_path[:-5]  # strip .json
    npz_path = base + ".npz" if os.path.exists(base + ".npz") else None
    with open(json_path, "r") as f:
        summary = json.load(f)
    payload = dict(np.load(npz_path, allow_pickle=True)) if npz_path else None

# -------- print what’s saved about associativity --------
print("=== CACHE SUMMARY ===")
print("dataset_key:", summary["dataset_key"])
print("method_name:", summary["method_name"])
print("param_sig  :", summary["param_sig"])
print("created_utc:", summary["created_utc"])
print("\n-- Metrics --")
m = summary.get("metrics", {})
print("pct_fully_associative      :", m.get("pct_fully_associative"))
print("mean_associativity_fraction:", m.get("mean_associativity_fraction"))
print("mean_cell_accuracy         :", m.get("mean_cell_accuracy"))
print("num_test_tables            :", m.get("num_test_tables"))

# If NPZ exists, try to show per-table associativity fractions
if payload is not None:
    key_candidates = ["assocs", "assoc_fracs"]
    found = None
    for k in key_candidates:
        if k in payload:
            found = k
            break
    if found:
        arr = np.array(payload[found])
        print(f"\n-- Arrays --\n'{found}' dtype={arr.dtype}, shape={arr.shape}")
        if arr.ndim == 0:
            # You saved a single scalar under 'assocs'
            print("Stored as a scalar value:", float(arr))
            print("Tip: if you want per-table fractions, save an array of length num_test.")
        else:
            print("first 10 per-table assoc fractions:", np.round(arr[:1]()))

# ------------ config ------------
METHOD_FILTER   = "heal_with_ml"              # e.g. "new_heal_pipeline" or None to accept any
CORRUPT_PCT_FIX = 15                # pick one corruption % to plot (e.g., 15)
N_RANGE         = range(3, 11)       # 3..8 inclusive
RESULTS_DIR = CACHE.dir_results if 'CACHE' in globals() else "cache/results"
# --------------------------------

def _parse_dataset_key(key: str):
    """Extract n, corrupt_pct, N, seed, tag from your dataset_key."""
    out = {"tag": None, "n": None, "corrupt_pct": None, "num_tables": None, "seed": None}
    toks = key.split("_")
    if toks:
        out["tag"] = toks[0]
    for t in toks:
        m = re.match(r"n(\d+)$", t)
        if m: out["n"] = int(m.group(1)); continue
        m = re.match(r"p(\d+)pct$", t)
        if m: out["corrupt_pct"] = int(m.group(1)); continue
        m = re.match(r"N(\d+)$", t)
        if m: out["num_tables"] = int(m.group(1)); continue
        m = re.match(r"seed(\d+)$", t)
        if m: out["seed"] = int(m.group(1)); continue
    return out

def _parse_iso(ts: str):
    try:
        # stored as UTC ISO like "...Z"
        return datetime.datetime.fromisoformat(ts.replace("Z", "+00:00"))
    except Exception:
        return None

# Load all cached summaries
rows = []
for j in glob.glob(os.path.join(RESULTS_DIR, "*.json")):
    with open(j, "r") as f:
        meta = json.load(f)
    keybits = _parse_dataset_key(meta.get("dataset_key",""))
    m = {
        "json_path": j,
        "method_name": meta.get("method_name"),
        "created": _parse_iso(meta.get("created_utc","")) or datetime.datetime.utcfromtimestamp(os.path.getmtime(j)),
        "n": keybits["n"],
        "corrupt_pct": keybits["corrupt_pct"],
        "metrics": meta.get("metrics", {}),
    }
    rows.append(m)

# Filter by desired corrupt % and n range and (optionally) method
rows = [r for r in rows
        if r["n"] in N_RANGE
        and r["corrupt_pct"] == CORRUPT_PCT_FIX
        and (METHOD_FILTER is None or r["method_name"] == METHOD_FILTER)]

if not rows:
    print("No cached runs found for your filters. Check RESULTS_DIR / filters.")
else:
    # Keep only the latest run per (n)
    latest_by_n = {}
    for r in rows:
        n = r["n"]
        if (n not in latest_by_n) or (r["created"] > latest_by_n[n]["created"]):
            latest_by_n[n] = r

    # Build x/y for the plot
    xs = sorted(latest_by_n.keys())
    ys = [latest_by_n[n]["metrics"].get("pct_fully_associative", None) for n in xs]

    # Pretty print what we'll plot
    print(f"Using corruption % = {CORRUPT_PCT_FIX} and "
          f"{'any method' if METHOD_FILTER is None else METHOD_FILTER}\n")
    print("n | % fully assoc | mean assoc frac | mean cell acc | when (UTC)               | method")
    print("--+---------------+------------------+---------------+---------------------------+---------------------")
    for n in xs:
        m = latest_by_n[n]["metrics"]
        print(f"{n:<2}| {m.get('pct_fully_associative', float('nan')):>13.2f} | "
              f"{m.get('mean_associativity_fraction', float('nan')):>16.4f} | "
              f"{m.get('mean_cell_accuracy', float('nan')):>13.4f} | "
              f"{latest_by_n[n]['created'].strftime('%Y-%m-%d %H:%M:%S'):>25} | "
              f"{latest_by_n[n]['method_name']}")

    # Plot
    plt.figure(figsize=(6,4))
    plt.plot(xs, ys, marker='o')
    plt.xticks(list(N_RANGE))
    plt.ylim(0, 100)
    plt.xlabel("Cardinality n")
    plt.ylabel("% fully associative (latest per n)")
    title_bits = []
    if METHOD_FILTER: title_bits.append(METHOD_FILTER)
    title_bits.append(f"{CORRUPT_PCT_FIX}% corruption")
    plt.title(" / ".join(title_bits))
    plt.grid(True, alpha=0.3)
    plt.show()


==> semigroup-healing-hybrid-framework-main/semigroup_healing/data.py <==
import numpy as np
from itertools import product
import random
from .mace4 import generate_semigroup_with_mace4_retry

def one_hot_table(table, n):
    cube = np.zeros((n, n, n), dtype=np.float32)
    for i in range(n):
        for j in range(n):
            cube[i, j, table[i, j]] = 1.0
    return cube

def table_to_cube(table):
    n = table.shape[0]
    cube = np.zeros((n, n, n), dtype=np.float32)
    for i in range(n):
        for j in range(n):
            cube[i, j, table[i, j]] = 1.0
    return cube

def mace4_randomflip_dataset(n, num_tables, corrupt_percent=0.2):
    clean_vectors = []
    corrupted_vectors = []

    for _ in range(num_tables):
        clean_table = generate_semigroup_with_mace4_retry(n)
        clean_cube = one_hot_table(clean_table, n)
        corrupted_cube = clean_cube.copy()

        total = n * n
        num_corrupt = max(1, int(total * corrupt_percent))
        idxs = list(product(range(n), repeat=2))
        random.shuffle(idxs)
        idxs = idxs[:num_corrupt]

        # flip each corrupted cell to a random *different* integer
        for (i, j) in idxs:
            true_k = clean_table[i, j]
            choices = [k for k in range(n) if k != true_k]
            new_k = random.choice(choices)
            corrupted_cube[i, j, :] = 0.0
            corrupted_cube[i, j, new_k] = 1.0

        corrupted_vectors.append(corrupted_cube.reshape(-1, 1))
        clean_vectors.append(clean_cube.reshape(-1, 1))

    return np.array(corrupted_vectors), np.array(clean_vectors)



==> semigroup-healing-hybrid-framework-main/semigroup_healing/heal.py <==
from collections import defaultdict, Counter
import numpy as np
from functools import lru_cache
from .trust import compute_trust_map
from .metrics import is_associative
from scripts.train_and_eval import healed_test

def deterministic_repair(table):
    n = table.shape[0]
    repaired = table.copy()
    changed = True

    def factor_pairs(i):
        pairs = []
        for i1 in range(n):
            for i2 in range(n):
                if repaired[i1, i2] == i:
                    pairs.append((i1, i2))
        return pairs

    while changed:
        changed = False
        for i in range(n):
            for j in range(n):
                candidate_counts = {}
                pairs = factor_pairs(i)
                for (i1, i2) in pairs:
                    k = repaired[i2, j]
                    l = repaired[i1, k]
                    candidate_counts[l] = candidate_counts.get(l, 0) + 1

                if candidate_counts:
                    max_count = max(candidate_counts.values())
                    top_candidates = [k for k, v in candidate_counts.items() if v == max_count]
                    # prefer current value if among top candidates
                    if repaired[i, j] in top_candidates:
                        m = repaired[i, j]
                    else:
                        m = top_candidates[0]

                    if repaired[i, j] != m:
                        repaired[i, j] = m
                        changed = True
    return repaired


def make_rf_proba_cache(clf, trust_map):
    """
    Returns proba(i,j,val) = P(correct | set T[i,j]=val), with caching.
    """
    n = trust_map.shape[0]

    @lru_cache(maxsize=200_000)
    def proba(i, j, val):
        i = int(i); j = int(j); val = int(val)
        # features same template you trained on
        row_mean = float(np.mean(trust_map[i, :]))
        col_mean = float(np.mean(trust_map[:, j]))
        i0, i1 = max(0, i-1), min(n, i+2)
        j0, j1 = max(0, j-1), min(n, j+2)
        local_std = float(np.std(trust_map[i0:i1, j0:j1]))
        feats = np.array([[i/n, j/n, val/n,
                           float(trust_map[i, j]), row_mean, col_mean, local_std]],
                         dtype=np.float32)
        return float(clf.predict_proba(feats)[0, 1])  # class 1 = "Correct"
    return proba

def sample_groups(groups, k=None, seed=0):
    """Optionally downsample groups to at most k."""
    if (k is None) or (k <= 0) or (len(groups) <= k):
        return groups
    rng = np.random.default_rng(seed)
    idx = rng.choice(len(groups), size=k, replace=False)
    return [groups[i] for i in idx]

class _FloatCounter(dict):
    def __missing__(self, key): return 0.0

def heal_small_groups_with_ml_fast(
    T_cur, T_ref, groups, clf, trust_map_global,
    min_conf_for_merge=0.55,
    size_weight=True,
    group_cap=None,
    skip_if_locally_assoc=True
):
 
    proba = make_rf_proba_cache(clf, trust_map_global)
    votes = defaultdict(_FloatCounter)

    # optional downsample (huge speedup when there are tons of groups)
    groups = sample_groups(groups, k=group_cap, seed=0)

    for G in groups:
        T_loc = reindex_project_to_group(T_cur, T_ref, G)
        if T_loc is None:
            continue

        # optional skip: don't spend time if already associative
        if skip_if_locally_assoc and is_associative(T_loc):
            continue

        # deterministic local heal (fast); you already have enforce_associativity
        tm_loc = trust_map_global[np.ix_(G, G)]
        T_healed_loc = enforce_associativity(T_loc, trust_map=tm_loc, max_passes=2)

        # vote back using RF probability as weight
        base_size = (1.0 / len(G)) if size_weight else 1.0
        for u, a in enumerate(G):
            for v, b in enumerate(G):
                pred_local  = int(T_healed_loc[u, v])
                pred_global = G[pred_local]
                # weight = RF P(correct) * (optional) size weight * (optional) trust
                w = proba(a, b, pred_global) * base_size * float(trust_map_global[a, b])
                votes[(a, b)][pred_global] += w

    return votes

def rf_proba_correct_for_value(clf, i, j, val_candidate, trust_map):
    """
    Score: P(correct | set T[i,j] = val_candidate) using your RF feature template.
    """
    n = trust_map.shape[0]
    row_mean = float(np.mean(trust_map[i, :]))
    col_mean = float(np.mean(trust_map[:, j]))
    i0, i1 = max(0, i-1), min(n, i+2)
    j0, j1 = max(0, j-1), min(n, j+2)
    local_std = float(np.std(trust_map[i0:i1, j0:j1]))
    feats = np.array([[i/n, j/n, val_candidate/n,
                       float(trust_map[i, j]), row_mean, col_mean, local_std]],
                     dtype=np.float32)
    return float(clf.predict_proba(feats)[0, 1])  # class 1 = "Correct"

def enforce_associativity_ml_local(T_loc, G, clf, trust_map_global, max_passes=4):
    m = T_loc.shape[0]
    T = T_loc.copy()

    for _ in range(max_passes):
        changed = False
        for i in range(m):
            for j in range(m):
                ij = int(T[i, j])
                for k in range(m):
                    jk = int(T[j, k])
                    a = int(T[ij, k])    # (i*j)*k   (local)
                    b = int(T[i, jk])    # i*(j*k)   (local)
                    if a == b:
                        continue

                    # Map local -> global coordinates/values
                    gi, gj, gk  = G[i], G[j], G[k]
                    gij, gjk    = G[ij], G[jk]
                    a_g, b_g    = G[a], G[b]

                    # Option L: write left cell to match right
                    pL_new = rf_proba_correct_for_value(clf, gij, gk, b_g, trust_map_global)
                    pL_old = rf_proba_correct_for_value(clf, gij, gk, a_g, trust_map_global)
                    dL = pL_new - pL_old

                    # Option R: write right cell to match left
                    pR_new = rf_proba_correct_for_value(clf, gi, gjk, a_g, trust_map_global)
                    pR_old = rf_proba_correct_for_value(clf, gi, gjk, b_g, trust_map_global)
                    dR = pR_new - pR_old

                    # Apply whichever increases RF confidence more (if any)
                    if dL > dR and dL > 0:
                        T[ij, k] = b
                        changed = True
                    elif dR >= dL and dR > 0:
                        T[i, jk] = a
                        changed = True
        if not changed:
            break
    return T

class _FloatCounter(dict):
    def __missing__(self, key): return 0.0

def heal_small_groups_with_ml(T_cur, T_ref, groups, clf, trust_map_global, max_passes=4):
    """
    Build local tables per group, ML-heal locally, then vote back to global,
    weighting votes by RF P(correct).
    """
    votes = defaultdict(_FloatCounter)

    for G in groups:
        T_loc = reindex_project_to_group(T_cur, T_ref, G)
        if T_loc is None:
            continue

        T_healed_loc = enforce_associativity_ml_local(
            T_loc, G, clf, trust_map_global, max_passes=max_passes
        )

        # Vote back to global with RF probability as weight
        for u, a in enumerate(G):
            for v, b in enumerate(G):
                pred_local  = int(T_healed_loc[u, v])
                pred_global = G[pred_local]
                w = rf_proba_correct_for_value(clf, a, b, pred_global, trust_map_global)
                votes[(a, b)][pred_global] += w

    return votes

def restore_missing_from_corrupt(T_in, C_in):
    T = T_in.copy()
    mask = (T == -1)
    T[mask] = C_in[mask]
    return T

def fill_remaining_neg1_by_row_mode(T):
    n = T.shape[0]
    out = T.copy()
    for i in range(n):
        row = out[i]
        vals = row[(row >= 0) & (row < n)]
        fallback = 0 if vals.size == 0 else Counter(vals.tolist()).most_common(1)[0][0]
        row[row < 0] = fallback
        out[i] = row
    return np.clip(out, 0, n-1)

def make_reference_table(T0, C0):
    assert T0.shape == C0.shape and T0.ndim == 2 and T0.shape[0] == T0.shape[1]
    T_ref = restore_missing_from_corrupt(T0, C0)
    bad = (T_ref < 0) | (T_ref >= T_ref.shape[0])
    if bad.any():
        T_ref = fill_remaining_neg1_by_row_mode(T_ref)
    return T_ref

def bounded_closure_from_seed(seed, T_ref, max_size):
    G = set(seed)
    changed = True
    while changed:
        changed = False
        new_elems = []
        for x in G:
            for y in G:
                prod = int(T_ref[x, y])
                if prod not in G:
                    new_elems.append(prod)
        if new_elems:
            for z in new_elems:
                G.add(z)
                if len(G) > max_size:
                    return sorted(G), False
            changed = True
    return sorted(G), True

def triple_seed(T_ref, i, j, k):
    ij  = int(T_ref[i, j])
    jk  = int(T_ref[j, k])
    ijk = int(T_ref[ij, k])
    ikj = int(T_ref[i, jk])
    return {i, j, k, ij, jk, ijk, ikj}

def reindex_project_to_group(T_cur, T_ref, G_sorted):
    idx = {g:i for i,g in enumerate(G_sorted)}
    m = len(G_sorted)
    T_loc = np.empty((m, m), dtype=np.int64)
    for u, a in enumerate(G_sorted):
        for v, b in enumerate(G_sorted):
            v_ref = int(T_ref[a, b])
            if v_ref not in idx:
                return None
            v_cur = int(T_cur[a, b])
            T_loc[u, v] = idx[v_cur] if v_cur in idx else idx[v_ref]
    return T_loc

def unmap_local_value_to_global(val_local, G_sorted):
    return G_sorted[int(val_local)]

def generate_closed_groups(T_ref, max_size=3):
    n = T_ref.shape[0]
    seen = set()
    groups = []
    for i in range(n):
        for j in range(n):
            for k in range(n):
                seed = triple_seed(T_ref, i, j, k)
                G, ok = bounded_closure_from_seed(seed, T_ref, max_size=max_size)
                if not ok:
                    continue
                key = frozenset(G)
                if key in seen:
                    continue
                seen.add(key)
                groups.append(G)
    return groups

def heal_small_groups_with_existing(T_cur, T_ref, groups, enforce_fn, trust_map_global=None):
    votes = defaultdict(Counter)
    for G in groups:
        T_loc = reindex_project_to_group(T_cur, T_ref, G)
        if T_loc is None:
            continue
        tm_loc = None if trust_map_global is None else trust_map_global[np.ix_(G, G)]
        T_healed_loc = enforce_fn(T_loc, trust_map=tm_loc, max_passes=4)
        for u, a in enumerate(G):
            for v, b in enumerate(G):
                pred_local = int(T_healed_loc[u, v])
                pred_global = unmap_local_value_to_global(pred_local, G)
                votes[(a, b)][pred_global] += 1
    return votes

def merge_votes_simple(T_cur, votes, min_conf):
    out = T_cur.copy()
    for (i, j), ctr in votes.items():
        total = sum(ctr.values())
        if total == 0:
            continue
        val_star, cnt = ctr.most_common(1)[0]
        conf = cnt / total
        if conf >= min_conf:
            out[i, j] = val_star
    return out

def merge_votes_weighted(T_cur, votes, trust, alpha_size=0.6, alpha_trust=0.4, min_conf=0.55):
    out = T_cur.copy()
    # votes[(i,j)] is Counter{val: count}; weight by group size and trust[i,j]
    for (i,j), ctr in votes.items():
        total = 0.0
        best_val, best_w = None, 0.0
        # approximate size-weight: infer from total ballots
        for val, count in ctr.items():
            # smaller groups tend to cast fewer conflicting ballots → emulate with alpha_size/count
            w = alpha_size / max(count,1) + alpha_trust * float(trust[i,j])
            if w > best_w:
                best_w, best_val = w, val
            total += w
        conf = best_w / max(total, 1e-9)
        if conf >= min_conf:
            out[i,j] = best_val
    return out

# ==== end helpers ====

def restore_missing_from_corrupt(healed: np.ndarray, corrupt: np.ndarray) -> np.ndarray:
    T = healed.copy()
    mask = (T == -1)
    T[mask] = corrupt[mask]
    return T

def fill_remaining_neg1_by_row_mode(T: np.ndarray) -> np.ndarray:
    """replace any leftover -1 by the row mode (or 0 if the row is empty/invalid)"""
    n = T.shape[0]
    out = T.copy()
    for i in range(n):
        row = out[i]
        vals = row[(row >= 0) & (row < n)]
        fallback = 0 if vals.size == 0 else Counter(vals.tolist()).most_common(1)[0][0]
        row[row < 0] = fallback
        out[i] = row
    out = np.clip(out, 0, n-1)
    return out

def make_reference_table(T0: np.ndarray, C0: np.ndarray) -> np.ndarray:
    """ensure we have a fully specified reference table with indices in [0..n-1]"""
    assert T0.shape == C0.shape and T0.ndim == 2 and T0.shape[0] == T0.shape[1], "tables must be square and same shape"
    n = T0.shape[0]
    T_ref = restore_missing_from_corrupt(T0, C0)
    # if corrupt also had -1 or out-of-range, clean them deterministically
    bad = (T_ref < 0) | (T_ref >= n)
    if bad.any():
        T_ref = fill_remaining_neg1_by_row_mode(T_ref)
    return T_ref

def triple_closure(T_ref: np.ndarray, i: int, j: int, k: int) -> list:
    """
    G = { i, j, k, i*j, j*k, (i*j)*k, i*(j*k) } computed using T_ref.
    always uses T_ref so elements are valid and closure fits small (≤7).
    """
    ij  = T_ref[i, j]
    jk  = T_ref[j, k]
    ijk = T_ref[ij, k]
    ijk2 = T_ref[i, jk]
    G = {i, j, k, ij, jk, ijk, ijk2}
    return sorted(G)

def reindex_project_to_group(T_cur: np.ndarray, T_ref: np.ndarray, G_sorted: list) -> np.ndarray:
    """
    build a local m×m table using current T_cur values but projecting any out-of-group / invalid
    cell to the reference product (which is guaranteed in-group).
    returns a valid local table over alphabet {0..m-1}.
    """
    idx = {g:i for i,g in enumerate(G_sorted)}
    m = len(G_sorted)
    T_loc = np.empty((m, m), dtype=np.int64)
    for a_t, a in enumerate(G_sorted):
        for b_t, b in enumerate(G_sorted):
            v_ref = int(T_ref[a, b])
            if v_ref not in idx:
                # not closed -> skip this group
                return None
            v = int(T_cur[a, b])
            T_loc[a_t, b_t] = idx[v] if v in idx else idx[v_ref]
    return T_loc


def unmap_local_value_to_global(val_local: int, G_sorted: list) -> int:
    return G_sorted[int(val_local)]

def enforce_associativity(T_in: np.ndarray, trust_map: np.ndarray | None = None, max_passes: int = 4) -> np.ndarray:
    """
    in-place style healing to satisfy (i*j)*k == i*(j*k).
    assumes T_in is a VALID index table over [0..n-1] (no -1 in local use).
    when trust_map provided, overwrites the lower-trust side.
    """
    T = T_in.copy()
    n = T.shape[0]
    tm = trust_map.astype(np.float32) if trust_map is not None else None

    for _ in range(max_passes):
        changed = False
        for i in range(n):
            for j in range(n):
                ij = T[i, j]
                for k in range(n):
                    jk = T[j, k]
                    a = T[ij, k]
                    b = T[i, jk]
                    if a == b:
                        continue
                    if tm is None:
                        # default: force RHS to match LHS
                        if T[i, jk] != a:
                            T[i, jk] = a
                            changed = True
                        continue
                    # trust-guided
                    trust_lhs = float(tm[ij, k])
                    trust_rhs = float(tm[i, jk])
                    if trust_lhs < trust_rhs:
                        if T[ij, k] != b:
                            T[ij, k] = b
                            changed = True
                    else:
                        if T[i, jk] != a:
                            T[i, jk] = a
                            changed = True
        if not changed:
            break
    return T

def merge_by_votes(T_cur: np.ndarray,
                   votes: dict,
                   apply_conf: float = 0.55,
                   lock_conf: float = 0.70,
                   locked: np.ndarray | None = None):
    """
    apply consensus votes into T_cur. returns (T_out, new_locked, n_changed)
    """
    n = T_cur.shape[0]
    T_out = T_cur.copy()
    if locked is None:
        locked = np.zeros((n, n), dtype=bool)
    new_locked = locked.copy()
    changes = 0

    for (i, j), counter in votes.items():
        total_w = sum(counter.values())
        if total_w <= 0:
            continue
        v_star, w_star = max(counter.items(), key=lambda kv: kv[1])
        conf = w_star / total_w

        if not new_locked[i, j] and conf >= apply_conf:
            if T_out[i, j] != v_star:
                T_out[i, j] = v_star
                changes += 1
            if conf >= lock_conf:
                new_locked[i, j] = True

    return T_out, new_locked, changes

def global_polish(T: np.ndarray, tm: np.ndarray, locked: np.ndarray, passes: int = 2) -> np.ndarray:
    """
    light global deterministic sweeps that respect locks
    """
    n = T.shape[0]
    out = T.copy()
    for _ in range(passes):
        changed = False
        for i in range(n):
            for j in range(n):
                ij = out[i, j]
                for k in range(n):
                    jk = out[j, k]
                    a = out[ij, k]
                    b = out[i, jk]
                    if a == b:
                        continue
                    # prefer writing into lower-trust side, but respect locks
                    trust_l = float(tm[ij, k])
                    trust_r = float(tm[i, jk])
                    if trust_l < trust_r:
                        if not locked[ij, k] and out[ij, k] != b:
                            out[ij, k] = b
                            changed = True
                        elif not locked[i, jk] and out[i, jk] != a:
                            out[i, jk] = a
                            changed = True
                    else:
                        if not locked[i, jk] and out[i, jk] != a:
                            out[i, jk] = a
                            changed = True
                        elif not locked[ij, k] and out[ij, k] != b:
                            out[ij, k] = b
                            changed = True
        if not changed:
            break
    return out

def bounded_closure_from_seed(seed, T_ref, max_size):
    """
    Expand `seed` under * using T_ref until closed or size exceeds max_size.
    Returns (G_sorted, closed_ok). If closed_ok=False, you should skip this group.
    """
    G = set(seed)
    changed = True
    while changed:
        changed = False
        # collect new products
        new_elems = []
        for x in G:
            for y in G:
                prod = int(T_ref[x, y])
                if prod not in G:
                    new_elems.append(prod)
        if new_elems:
            for z in new_elems:
                G.add(z)
                if len(G) > max_size:
                    return sorted(G), False  # exceeded cap
            changed = True
    return sorted(G), True

def triple_seed(T_ref, i, j, k):
    ij  = int(T_ref[i, j])
    jk  = int(T_ref[j, k])
    ijk = int(T_ref[ij, k])
    ikj = int(T_ref[i, jk])
    return {i, j, k, ij, jk, ijk, ikj}

def heal_via_triple_closures(
    T0: np.ndarray,
    C0: np.ndarray,
    outer_iters: int = 2,
    apply_conf: float = 0.55,
    lock_conf: float = 0.70,
    weight_small: float = 0.60,   # base weight for small groups (all triple-closures are ≤7)
    weight_trust: float = 0.40,   # trust contribution
    polish_passes: int = 2,
    skip_if_locally_assoc: bool = True
):
    """
    robust, exhaustive pass over all (i,j,k) triple-closures; votes + merge + global polish.
    returns (T_final, stats)
    """

    n = T0.shape[0]
    # 1) build reference + trust (fully specified)
    T_ref = make_reference_table(T0, C0)
    tm = compute_trust_map(T_ref)

    # 2) working table (clip invalids early)
    T_cur = T0.copy()
    T_cur = np.where((T_cur >= 0) & (T_cur < n), T_cur, T_ref)  # fallback invalids to ref
    locked = np.zeros((n, n), dtype=bool)

    stats = []

    for it in range(1, outer_iters+1):
        votes = defaultdict(_FloatCounter)  # custom counter for floats
        n_groups = 0
        n_skipped_assoc = 0

        # iterate all triples
        for i in range(n):
            for j in range(n):
                for k in range(n):
                    # 1. build seed + closure
                    seed = triple_seed(T_ref, i, j, k)
                    G, ok = bounded_closure_from_seed(seed, T_ref, max_size=9)  # cap at 9
                    if not ok:
                        continue  # skip if closure explodes beyond cap

                    # 2. build local table
                    T_loc = reindex_project_to_group(T_cur, T_ref, G)
                    if T_loc is None:
                        continue  # not actually closed, skip

                    tm_loc = tm[np.ix_(G, G)]

                    # 3. optional skip if already associative
                    if skip_if_locally_assoc and is_associative(T_loc):
                        n_skipped_assoc += 1
                        continue

                    # 4. heal locally
                    T_heal = enforce_associativity(T_loc, trust_map=tm_loc, max_passes=4)

                    # 5. accumulate votes
                    base = weight_small / len(G)
                    for u, a in enumerate(G):
                        for v, b in enumerate(G):
                            pred_local = int(T_heal[u, v])
                            pred_global = G[pred_local]
                            w = base + weight_trust * float(tm[a, b])
                            votes[(a, b)][pred_global] += w
                    n_groups += 1


        # merge
        T_merged, locked, n_changes = merge_by_votes(T_cur, votes, apply_conf, lock_conf, locked)

        # global polish
        T_polished = global_polish(T_merged, tm, locked, passes=polish_passes)

        # stats + early stop
        assoc_now = is_associative(T_polished)
        stats.append({
            "iter": it,
            "groups_processed": n_groups,
            "locally_assoc_skipped": n_skipped_assoc,
            "merge_changes": int(n_changes),
            "associative": bool(assoc_now),
        })

        T_cur = T_polished
        if assoc_now:
            break

    return T_cur, stats

# SUB-SEMIGROUPS!!!

# ---------- Associativity + trust ----------
def compute_trust_map(T: np.ndarray) -> np.ndarray:
    """Trust[i,j] = 1 - (fails/participations) based on associativity checks."""
    n = T.shape[0]
    fails = np.zeros((n, n), dtype=np.int64)
    part  = np.zeros((n, n), dtype=np.int64)

    for i in range(n):
        for j in range(n):
            tij = T[i, j]
            if tij < 0 or tij >= n:  # guard invalid
                continue
            for k in range(n):
                jk = T[j, k]
                if jk < 0 or jk >= n:  # guard invalid
                    continue

                a_row, a_col = tij, k
                b_row, b_col = i, jk

                part[i, j] += 1
                part[j, k] += 1
                part[a_row, a_col] += 1
                part[b_row, b_col] += 1

                if T[tij, k] != T[i, jk]:
                    fails[i, j] += 1
                    fails[j, k] += 1
                    fails[a_row, a_col] += 1
                    fails[b_row, b_col] += 1

    with np.errstate(divide="ignore", invalid="ignore"):
        trust = 1.0 - (fails / np.maximum(part, 1))
    return trust.astype(np.float32)

def enforce_associativity(T: np.ndarray, trust_map: np.ndarray | None = None,
                          max_passes: int = 8) -> np.ndarray:
    """Deterministic repair: for each violation, overwrite lower-trust side."""
    T_fixed = np.array(T, dtype=np.int64, copy=True)
    n = T_fixed.shape[0]
    tm = None if trust_map is None else trust_map.astype(np.float32)

    for _ in range(max_passes):
        changed = False
        for i in range(n):
            for j in range(n):
                lhs_row = int(T_fixed[i, j])
                if not (0 <= lhs_row < n):  # skip invalid index
                    continue
                for k in range(n):
                    rhs_col = int(T_fixed[j, k])
                    if not (0 <= rhs_col < n):
                        continue

                    # results
                    if not (0 <= T_fixed[lhs_row, k] < n):  # invalid -> favor valid side if possible
                        if 0 <= T_fixed[i, rhs_col] < n:
                            T_fixed[lhs_row, k] = int(T_fixed[i, rhs_col])
                            changed = True
                        continue
                    if not (0 <= T_fixed[i, rhs_col] < n):
                        if 0 <= T_fixed[lhs_row, k] < n:
                            T_fixed[i, rhs_col] = int(T_fixed[lhs_row, k])
                            changed = True
                        continue

                    a = int(T_fixed[lhs_row, k])
                    b = int(T_fixed[i, rhs_col])
                    if a != b:
                        if tm is not None:
                            tl = float(tm[lhs_row, k])
                            tr = float(tm[i, rhs_col])
                            if tl < tr:
                                T_fixed[lhs_row, k] = b
                            else:
                                T_fixed[i, rhs_col] = a
                        else:
                            T_fixed[i, rhs_col] = a
                        changed = True
        if not changed:
            break
    return np.clip(T_fixed, 0, n-1)

# ---------- Closure over triples ----------
def triple_closure_set(T: np.ndarray, i: int, j: int, k: int) -> set[int]:
    """Return closure set G = {i, j, k, i*j, j*k, (i*j)*k, i*(j*k)} if valid; else set()."""
    n = T.shape[0]
    try:
        ij = T[i, j]
        jk = T[j, k]
        a  = T[ij, k]      # (i*j)*k
        b  = T[i, jk]      # i*(j*k)
    except Exception:
        return set()

    S = {i, j, k, ij, jk, a, b}
    if any((x < 0 or x >= n) for x in S):
        return set()
    return S

def is_closed_on_set(T: np.ndarray, idxs: list[int]) -> bool:
    """Check that for all p,q in idxs, T[p,q] ∈ idxs."""
    idx_set = set(idxs)
    for p in idxs:
        for q in idxs:
            v = T[p, q]
            if v not in idx_set:
                return False
    return True

def reindex_subtable(T: np.ndarray, idxs: list[int]) -> np.ndarray:
    """Return local table using 0..m-1 labels, or raise if not closed."""
    if not is_closed_on_set(T, idxs):
        raise ValueError("Set is not closed under the operation.")
    index_map = {g: i for i, g in enumerate(idxs)}
    m = len(idxs)
    local = np.empty((m, m), dtype=np.int64)
    for a, ga in enumerate(idxs):
        for b, gb in enumerate(idxs):
            gv = T[ga, gb]
            local[a, b] = index_map[gv]
    return local, index_map

# ---------- Proposals and merging ----------
def unmap_local_to_global(local_T: np.ndarray, idxs: list[int]) -> dict[tuple[int,int], int]:
    """Return proposed global entries {(gi,gj): gval} from a healed local table."""
    m = len(idxs)
    out = {}
    for a in range(m):
        for b in range(m):
            gi, gj = idxs[a], idxs[b]
            gval = idxs[int(local_T[a, b])]
            out[(gi, gj)] = gval
    return out

def merge_proposals(n: int,
                    base_T: np.ndarray,
                    proposals: list[dict[tuple[int,int], int]],
                    trust: np.ndarray,
                    weight_fn=lambda m: 1.0/(m*m)) -> np.ndarray:
    """
    Merge cell proposals with trust-weighted voting.
    - Each proposal dict comes from one subgroup (size m).
    - weight_fn(m): weight per vote from a subgroup of size m (defaults: favor smaller).
    - trust weights multiply the subgroup weight by cell trust of the proposed (i,j) cell.
    """
    # Collect votes
    buckets = defaultdict(list)  # (i,j) -> list of (val, weight)
    # We need m (subgroup size) for weight; attach it by storing alongside dict
    for prop in proposals:
        # We stored only dicts; attach subgroup size inferred from unique idxs in keys
        idxs = set()
        for (i, j) in prop.keys():
            idxs.add(i); idxs.add(j)
        m = len(idxs)
        w0 = weight_fn(m)
        for (i, j), v in prop.items():
            w = w0 * float(trust[i, j])  # trust of the source cell being set
            buckets[(i, j)].append((v, w))

    T_new = base_T.copy()
    for (i, j), votes in buckets.items():
        if not votes:
            continue
        # Aggregate by value
        wsum = defaultdict(float)
        for val, w in votes:
            wsum[val] += w
        # pick argmax, tie-breaker: keep original
        best_val, best_w = None, -1.0
        for val, totw in wsum.items():
            if totw > best_w:
                best_val, best_w = val, totw
        if best_val is not None:
            T_new[i, j] = best_val
    return np.clip(T_new, 0, n-1)

def generate_closed_groups_from_triples(T: np.ndarray,
                                        min_size=2,
                                        max_size=5) -> dict[int, list[list[int]]]:
    """
    Build a dictionary: size -> list of closed index sets of that size,
    by scanning all triples and taking their associativity-closure set.
    Deduplicate by frozenset.
    """
    n = T.shape[0]
    buckets = {s: set() for s in range(min_size, max_size+1)}
    for i in range(n):
        for j in range(n):
            for k in range(n):
                S = triple_closure_set(T, i, j, k)
                m = len(S)
                if min_size <= m <= max_size:
                    # ensure closed (some triples produce non-closed sets if entries invalid)
                    idxs = sorted(S)
                    if is_closed_on_set(T, idxs):
                        buckets[m].add(frozenset(idxs))
    # Convert to lists of lists
    return {s: [sorted(list(fs)) for fs in bucket] for s, bucket in buckets.items()}

def heal_layer(T_cur: np.ndarray, groups: list[list[int]]) -> np.ndarray:
    """
    Heal one layer (all groups of a given size).
    For each group:
      - reindex to local
      - compute local trust
      - enforce associativity locally
      - produce proposals mapped to global
    Merge proposals at the end of the layer.
    """
    n = T_cur.shape[0]
    proposals = []
    # Precompute a trust map on the current global table to help merging
    global_trust = compute_trust_map(T_cur)

    for idxs in groups:
        try:
            local, index_map = reindex_subtable(T_cur, idxs)
        except ValueError:
            continue  # skip non-closed (should be rare here)

        # local trust (you can also pass global_trust[idxs][:,idxs] if you prefer)
        local_trust = compute_trust_map(local)

        # heal locally (deterministic, trust-guided)
        local_healed = enforce_associativity(local, trust_map=local_trust, max_passes=8)

        # if already associative, you may skip proposing (optional)
        if np.array_equal(local_healed, local):
            # still propose — helps reinforce consistency during merge
            pass

        # map back to global proposals
        prop = unmap_local_to_global(local_healed, idxs)
        proposals.append(prop)

    # merge all subgroup proposals for this layer
    T_next = merge_proposals(n=n, base_T=T_cur, proposals=proposals,
                             trust=global_trust,
                             weight_fn=lambda m: 1.0/(m*m))  # favor smaller
    return T_next

def layered_subgroup_heal(T: np.ndarray,
                          sizes=(2,3,4,5),
                          rounds_per_size=1,
                          final_global_pass=True) -> np.ndarray:
    """
    Layered healing from small to larger closed groups, then optional final global pass.
    """
    T_cur = np.array(T, dtype=np.int64, copy=True)
    for s in sizes:
        groups_dict = generate_closed_groups_from_triples(T_cur, min_size=s, max_size=s)
        groups = groups_dict.get(s, [])
        if not groups:
            continue
        for _ in range(rounds_per_size):
            T_next = heal_layer(T_cur, groups)
            T_cur = T_next

    if final_global_pass:
        # Final deterministic pass on full table with a fresh trust map
        tm = compute_trust_map(T_cur)
        T_cur = enforce_associativity(T_cur, trust_map=tm, max_passes=8)

    return T_cur

==> semigroup-healing-hybrid-framework-main/semigroup_healing/mace4.py <==
import numpy as np
import random, re, os
import subprocess, pathlib
from typing import Optional

def ensure_mace4_built(prefix="/content"):
    url = "http://www.cs.unm.edu/~mccune/mace4/download/LADR-2009-11A.tar"
    prefix_path = pathlib.Path(prefix).expanduser().resolve()   
    tar_path = pathlib.Path(prefix) / "LADR-2009-11A.tar"
    ladr_dir = pathlib.Path(prefix) / "LADR-2009-11A"
    mace4_bin = ladr_dir / "bin" / "mace4"

    if mace4_bin.exists():
        return str(mace4_bin)

    prefix_path.mkdir(parents=True, exist_ok=True)  # 🔹 added: make sure folder exists

    # download tarball
    subprocess.run(["wget", url, "-O", str(tar_path)], check=True)

    # extract
    subprocess.run(["tar", "-xvf", str(tar_path), "-C", prefix], check=True)

    # build
    subprocess.run(["make"], cwd=str(ladr_dir), check=True)
    subprocess.run(["make", "all"], cwd=str(ladr_dir), check=True)

    return str(mace4_bin)

MACE4_PATH = ensure_mace4_built()

def random_constraints(n, num_constraints=4):
    constraints = []
    used = set()
    for _ in range(num_constraints):
        i, j = random.randint(0, n-1), random.randint(0, n-1)
        k = random.randint(0, n-1)
        if (i, j) not in used:
            constraints.append(f"{i} * {j} = {k}.")
            used.add((i, j))
    return "\n".join(constraints)

def generate_semigroup_with_mace4(n: int) -> np.ndarray:
    mace_input = "formulas(assumptions).\n"
    mace_input += "(x * y) * z = x * (y * z).\n"
    mace_input += random_constraints(n, num_constraints=4) + "\n"
    mace_input += "end_of_list.\n"

    with open("mace_input.in", "w") as f:
        f.write(mace_input)

    subprocess.run(
        [MACE4_PATH, "-n", str(n), "-t", "10", "-b", "500"],
        stdin=open("mace_input.in", "r"),
        stdout=open("mace_output.out", "w"),
        stderr=open("mace_error.err", "w"),
        check=False
    )

    output_str = open("mace_output.out").read()
    match = re.search(r"function\(\*\(_,_\), \[(.*?)\]\)", output_str, re.S)
    if not match:
        raise ValueError(f"Mace4 could not find a model for n={n}.\nOutput:\n{output_str}")

    numbers = [int(x.strip()) for x in match.group(1).split(",")]
    table = np.array(numbers).reshape(n, n)

    # cleanup
    for ext in ["in", "out", "err"]:
        if os.path.exists(f"mace_input.{ext}"):
            os.remove(f"mace_input.{ext}")
        if os.path.exists(f"mace_output.{ext}"):
            os.remove(f"mace_output.{ext}")
        if os.path.exists(f"mace_error.{ext}"):
            os.remove(f"mace_error.{ext}")

    return table

def generate_semigroup_with_mace4_retry(n, max_tries=10):
    for _ in range(max_tries):
        try:
            return generate_semigroup_with_mace4(n)
        except ValueError:
            continue
    raise ValueError(f"Mace4 failed after {max_tries} tries.")


==> semigroup-healing-hybrid-framework-main/semigroup_healing/metrics.py <==
import numpy as np

def is_associative(T: np.ndarray) -> bool:
    n = T.shape[0]
    for i in range(n):
        for j in range(n):
            ij = T[i, j]
            if ij < 0 or ij >= n: return False
            for k in range(n):
                jk = T[j, k]
                if jk < 0 or jk >= n: return False
                a = T[ij, k]
                b = T[i, jk]
                if a < 0 or a >= n or b < 0 or b >= n: return False
                if a != b:
                    return False
    return True

def percent_fully_associative(tables):
    total = len(tables)
    count = 0
    for T in tables:
        if is_associative(T):
            count += 1
    pct = 100 * count / total
    print(f"✅ {count}/{total} tables are fully associative ({pct:.2f}%)")
    return pct

def count_fully_associative(tables: np.ndarray):
    """
    Count how many tables in a batch are fully associative.
    tables: (N,n,n) array
    """
    count = 0
    for T in tables:
        if is_associative(T):
            count += 1
    print(f"{count}/{len(tables)} tables are fully associative "
          f"({100*count/len(tables):.1f}%)")
    return count



==> semigroup-healing-hybrid-framework-main/semigroup_healing/trust.py <==
import numpy as np

def compute_trust_map(T: np.ndarray) -> np.ndarray:
    """trust = 1 - fails/participations across associativity triples; robust to valid indices only"""
    n = T.shape[0]
    fails = np.zeros((n, n), dtype=np.int64)
    part  = np.zeros((n, n), dtype=np.int64)

    for i in range(n):
        for j in range(n):
            ij = T[i, j]
            if not (0 <= ij < n):  # skip invalid
                continue
            for k in range(n):
                jk = T[j, k]
                if not (0 <= jk < n):
                    continue

                # participants (count once per side we actually evaluate)
                part[i, j] += 1
                part[j, k] += 1
                part[ij, k] += 1
                part[i, jk] += 1

                a = T[ij, k]
                b = T[i, jk]
                if not (0 <= a < n and 0 <= b < n):
                    # count as failure against any valid participants
                    fails[i, j] += 1
                    fails[j, k] += 1
                    if 0 <= ij < n: fails[ij, k] += 1
                    if 0 <= jk < n: fails[i, jk] += 1
                    continue

                if a != b:
                    fails[i, j] += 1
                    fails[j, k] += 1
                    fails[ij, k] += 1
                    fails[i, jk] += 1

    with np.errstate(divide="ignore", invalid="ignore"):
        trust = 1.0 - (fails / np.maximum(part, 1))
    return trust.astype(np.float32)


